Tight Lower Bounds for Combinatorial Multi-Armed Bandits

The Combinatorial Multi-Armed Bandit problem is a sequential decision-making problem in which an agent selects a set of arms on each round, observes feedback for each of these arms and aims to maximize a known reward function of the arms it chose. While previous work proved regret upper bounds in this setting for general reward functions, only a few works provided matching lower bounds, all for specific reward functions. In this work, we prove regret lower bounds for combinatorial bandits that hold under mild assumptions for all smooth reward functions. We derive both problem-dependent and problem-independent bounds and show that the recently proposed Gini-weighted smoothness parameter (Merlis and Mannor, 2019) also determines the lower bounds for monotone reward functions. Notably, this implies that our lower bounds are tight up to log-factors.

==> plt_graphs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt


font = {#'weight' : 'bold',
        'size'   : 18}

matplotlib.rc('font', **font)
matplotlib.rc('lines', lw=2.5)

light_blue = (0,0,1,0.1)

max_deriv = 3

func = lambda x: 1 - np.exp(-max_deriv*x)

func_up_max = lambda x, dx: np.minimum(1, func(x)+dx*max_deriv)
func_down_max = lambda x, dx: np.maximum(0, func(x)-dx*max_deriv)

x = np.array(range(10001))/10001

dx_hof = 0.05
new_x_up_hof = np.minimum(x+dx_hof,1)
new_x_down_hof = np.maximum(x-dx_hof,0)

dx_bern = 0.1*np.sqrt(x*(1-x))
new_x_up_bern = np.minimum(x+dx_bern,1)
new_x_down_bern = np.maximum(x-dx_bern,0)

pltInds = [500,2000,5000,8000,9500]


plt.figure(0)
plt.fill_between(x,func_up_max(x,dx_hof),func_down_max(x,dx_hof),color=light_blue)
plt.plot(x,func(x))

for ind in pltInds:
    plt.annotate("",
                xy=(x[ind]+dx_hof,func(x[ind])), xycoords='data',
                xytext=(x[ind]-dx_hof,func(x[ind])), textcoords='data',
                arrowprops=dict(
                     arrowstyle=matplotlib.patches.ArrowStyle.CurveFilledAB(head_length=0.2, head_width=0.15),
                     connectionstyle="arc3", color='r', lw=2, shrinkA=0, shrinkB=0),
                )

plt.xlabel('$\hat\mu$')
plt.ylabel('r($\hat\mu$)')
plt.xlim([-0.025,1.025])
plt.ylim([-0.025,1.025])
plt.tight_layout()
plt.savefig('hoeff.png', dpi=1200)

plt.figure(1)
plt.fill_between(x,func_up_max(x,dx_bern),func_down_max(x,dx_bern),color=light_blue)
plt.plot(x,func(x))

for ind in pltInds:
    plt.annotate("",
                xy=(x[ind]+dx_bern[ind],func(x[ind])), xycoords='data',
                xytext=(x[ind]-dx_bern[ind],func(x[ind])), textcoords='data',
                arrowprops=dict(
                    arrowstyle=matplotlib.patches.ArrowStyle.CurveFilledAB(head_length=0.2, head_width=0.15),
                    connectionstyle="arc3", color='r', lw=2, shrinkA=0, shrinkB=0),
                )

plt.xlabel('$\hat\mu$')
plt.ylabel('r($\hat\mu$)')
plt.xlim([-0.025,1.025])
plt.ylim([-0.025,1.025])
plt.tight_layout()
# plt.gca().axes.get_yaxis().set_visible(False)
plt.savefig('bern_loose.png', dpi=600)

plt.figure(2)
plt.fill_between(x,func(new_x_up_bern),func(new_x_down_bern),color=light_blue)
plt.plot(x,func(x))

for ind in pltInds:
    plt.annotate("",
                xy=(x[ind]+dx_bern[ind],func(x[ind])), xycoords='data',
                xytext=(x[ind]-dx_bern[ind],func(x[ind])), textcoords='data',
                arrowprops=dict(arrowstyle=matplotlib.patches.ArrowStyle.CurveFilledAB(head_length=0.2,head_width=0.15),
                              connectionstyle="arc3", color='r', lw=2, shrinkA=0, shrinkB=0),
                )

plt.xlabel('$\hat\mu$')
plt.ylabel('r($\hat\mu$)')
plt.xlim([-0.025,1.025])
plt.ylim([-0.025,1.025])
plt.tight_layout()
# plt.gca().axes.get_yaxis().set_visible(False)
plt.savefig('bern_tight.png', dpi=600)

# plt.figure(3)
# plt.plot(x,func(x))
# for ind in pltInds:
#     plt.annotate("",
#                 xy=(x[ind]+dx_hof,func(x[ind])), xycoords='data',
#                 xytext=(x[ind]-dx_hof,func(x[ind])), textcoords='data',
#                 arrowprops=dict(arrowstyle="<->",
#                                 connectionstyle="arc3", color='r', lw=2),
#                 )
# plt.xlabel('$\hat\mu$')
# plt.ylabel('r($\hat\mu$)')
# plt.tight_layout()
#
# plt.figure(4)
# plt.plot(x,func(x))
# for ind in pltInds:
#     plt.annotate("",
#                 xy=(x[ind]+dx_bern[ind],func(x[ind])), xycoords='data',
#                 xytext=(x[ind]-dx_bern[ind],func(x[ind])), textcoords='data',
#                 arrowprops=dict(arrowstyle="<->",
#                                 connectionstyle="arc3", color='r', lw=2),
#                 )
# plt.xlabel('$\hat\mu$')
# plt.ylabel('f($\hat\mu$)')
# plt.tight_layout()

plt.show()

